The Residual $288$ in an $E_8\times\omega E_8$ Program: Representation Accounting and Physical Matter Interfaces

We examine the accounting identity $496=208+288$ in an octonionic $E_8\times\omega E_8$ unification program. The dimensions count selected representation labels, not a closed particle spectrum. In a consistent trinification convention, the quark-doublet labels descend from the $E_6$ adjoint, whereas the lepton-doublet labels descend from the mixed $E_8$ sectors. Their occurrence supplies useful nonabelian multiplicities but does not establish three complete chiral generations. We prove that the stated doublet assignments cannot acquire their Standard-Model hypercharges from a single $E_6$ generator commuting with the full family, colour and weak groups. Separately, a chosen charge-first Clifford benchmark carries three complete families on a $48$-dimensional internal Weyl coefficient space and admits an anomaly-free common family action. We construct explicit subgroup-equivariant lifts of physical scalar currents into $\overline{27}\otimes27=1\oplus78\oplus650$, and show that their nonuniqueness prevents a coupling prediction from normalization alone. The full comparison square contains fundamental family channels; a narrower exclusion applies only to undressed matter bilinears trivial under an independent geometric group. We identify the localization maps, interaction matrix elements, vacuum correlations and kinetic matrices needed to connect the exceptional geometry to physical matter. The geometric interpretation is retained, while generation selection, scalar binding and mass matching remain dynamical problems.

==> anc/README.txt <==
ANCILLARY VERIFICATION MATERIAL

Run from the package root with Python 3.10 or later:
  python3 anc/verification.py > reproduced_results.json

The script uses the Python standard library only. No installation of third-
party packages or network access is needed. It evaluates sparse rational
matrices and exits with an AssertionError if any named check fails.

The recorded verification_results.json contains 160 named passing checks.
They cover Clifford and weak actions, an independently constructed physical
representation, local anomalies, exceptional branch accounting, explicit E6
matrices and their brackets, centralizers, global central kernels, scalar
lifts and Gram formulas, and family-invariant neutrino mass tensors.

For a non-real lift coefficient, real and imaginary parts are stored as
rational pairs so that the Hermitian Gram test remains exact. The script's
finite anomaly tests are not a general nonperturbative ultraviolet proof.

Key outputs:
  centralizer_dimensions: 8 for family plus colour, 1 after adding weak SU(2)
  physical central kernel: order 6
  embedded trinification central kernel: order 6, but a different subgroup
  comparison-operator central kernel: order 18
  symmetric Majorana invariant space: dimension 0
  invariant Dirac commutant: dimension 1

Removing the nu^c family triplet preserves all Standard-Model anomaly tests
but leaves a nonzero cubic SU(3)_F anomaly tensor. The script records the
nonzero entries separately; they are expected in that deliberately truncated
test, not failures of the complete 48-state benchmark.

The chosen weak and family actions, family multiplicity, comparison lift and
microscopic-to-physical maps must not be conflated. No GTD vacuum, localized
mode spectrum, propagator pole, physical Yukawa matrix, measured mass ratio,
or fundamental constant is calculated by this ancillary script.

Hashes in SHA256SUMS.txt are relative to the package root. The manifest does
not hash itself. All code, output and documents needed for these checks are
present in the package; no unavailable ancillary file is referenced.


==> anc/SHA256SUMS.txt <==
e31eabe33b37c839f3c6ce2a66473c737b364933e427dff38fb9de5d82c75142  README.txt
2206c05eeac0092983db33ffbe4f1ed16fb31d88522bc85c852cd0fa24d00af5  anc/README.txt
5ca1996a74d1db846a73f087d32d4742f86a3ccc3e784d2533fdf7f9d3ba4168  anc/submission_validation.json
dda3305c0126bd2bd8176bd16d6b3d2559a896c372927c66283d04042969b996  anc/verification.py
e3eb6e30eda9c529dd852d678617865dd8169b06b531d70db09594ce989b4017  anc/verification_results.json
3800373332031719961ef2728a184cdb722f1ebb6ebbb2deea1603eb8b957f52  residual288_scaffolding.pdf
79d7777f5ad97d91a6e8573a95c7a90ddabced49bcda00c3ec2ebc12b09c609c  residual288_scaffolding.tex


==> anc/submission_validation.json <==
{
  "main_source": "residual288_scaffolding.tex",
  "main_pdf_pages": 18,
  "latex_engine": "pdfLaTeX",
  "source_only_clean_build_passed": true,
  "main_document_requires_ancillary_directory": false,
  "undefined_references_or_citations": false,
  "latex_warnings_or_overfull_boxes": false,
  "all_main_pdf_fonts_embedded": true,
  "main_pdf_type3_fonts": false,
  "rendered_pages_visually_inspected": 18,
  "standalone_article_text_and_pdf_title_checked": true,
  "verification_checks_passed": 160,
  "verification_arithmetic": "exact rational",
  "verification_external_python_dependencies": [],
  "review_scope": "AI-assisted adversarial internal audit; not independent peer review.",
  "scientific_scope": "Conditional finite representation and operator calculations; no microscopic emergence or complete physical spectrum calculation.",
  "arxiv_online_ingestion_performed": false
}


==> anc/verification.py <==
"""Reproducibility checks for the residual-288 paper.

No external dependencies. Matrices are sparse dictionaries. The weak action
and chiral selection are explicitly chosen benchmark inputs, not derived from
the three-mode Clifford algebra or from an E8 branching.
"""
from fractions import Fraction as F
from itertools import product
from collections import Counter
import json

def clean(a): return {k:F(v) for k,v in a.items() if v}
def add(*args):
    r={}
    for a in args:
        for k,v in a.items(): r[k]=r.get(k,F(0))+v
    return clean(r)
def scale(a,c): return clean({k:c*v for k,v in a.items()})
def mul(a,b):
    r={}; rows={}
    for (j,k),v in b.items(): rows.setdefault(j,[]).append((k,v))
    for (i,j),v in a.items():
        for k,w in rows.get(j,[]): r[i,k]=r.get((i,k),F(0))+v*w
    return clean(r)
def trans(a): return {(j,i):v for (i,j),v in a.items()}
def comm(a,b): return add(mul(a,b),scale(mul(b,a),-1))
def diag(xs): return clean({(i,i):F(v) for i,v in enumerate(xs)})
def eye(n): return diag([1]*n)
def E(i,j): return {(i,j):F(1)}
def kron(a,b,n):
    return clean({(i*n+k,j*n+l):v*w for (i,j),v in a.items() for (k,l),w in b.items()})
def blocks(a,b,n): return add(a,{(i+n,j+n):v for (i,j),v in b.items()})
checks={}
def check(name,condition):
    checks[name]=bool(condition)
    if not condition: raise AssertionError(name)

# Fermionic Fock operators on the three-mode occupation basis.
ann=[]
for k in range(3):
    a={}
    for s in range(8):
        if (s>>k)&1:
            a[s^(1<<k),s]=F((-1)**((s&((1<<k)-1)).bit_count()))
    ann.append(a)
cre=[trans(a) for a in ann]
for i,j in product(range(3),repeat=2):
    check(f'CAR_{i}_{j}',
          add(mul(ann[i],cre[j]),mul(cre[j],ann[i])) == (eye(8) if i==j else {})
          and not add(mul(ann[i],ann[j]),mul(ann[j],ann[i]))
          and not add(mul(cre[i],cre[j]),mul(cre[j],cre[i])))
N=add(*(mul(cre[k],ann[k]) for k in range(3)))
check('number_spectrum',Counter(N.get((i,i),F(0)) for i in range(8))==Counter({F(0):1,F(1):3,F(2):3,F(3):1}))
# Signed epsilon identification of wedge^2 anti-3 with 3.
perm=[0,1,2,4,6,5,3,7]; signs=[1,1,1,1,1,-1,1,1]
U={(old,new):F(signs[new]) for new,old in enumerate(perm)}
def convert(a): return mul(trans(U),mul(a,U))
Np=convert(N)
def rho_plus(x):
    # Single occupied modes carry anti-fundamental colour.
    return convert(add(*(scale(mul(cre[i],ann[j]),-v) for (j,i),v in x.items())))
def rho_colour(x):
    a=rho_plus(x)
    return blocks(a,scale(trans(a),-1),8)
g=[E(i,j) for i,j in product(range(3),repeat=2) if i!=j]
g += [diag([1,-1,0]),diag([0,1,-1])]
def placed(a,offset): return {(i+offset,j+offset):v for (i,j),v in a.items()}
check('explicit_colour_triplets_and_antitriplets',all(
    rho_colour(x)==add(placed(scale(trans(x),-1),1),placed(x,4),placed(x,9),placed(scale(trans(x),-1),12)) for x in g))
Q=blocks(scale(Np,F(1,3)),scale(Np,F(-1,3)),8)
Tplus=add(E(0,15),*(E(4+k,9+k) for k in range(3)))
Tminus=trans(Tplus)
T3=scale(comm(Tplus,Tminus),F(1,2))
Y=add(Q,scale(T3,-1))
check('SU2_plus',comm(T3,Tplus)==Tplus)
check('SU2_minus',comm(T3,Tminus)==scale(Tminus,-1))
check('charge_raising',comm(Q,Tplus)==Tplus)
check('Y_commutes_weak',all(not comm(Y,t) for t in [Tplus,Tminus,T3]))
check('colour_commutes_electroweak',all(not comm(rho_colour(x),t) for x in g for t in [Q,Y,Tplus,Tminus,T3]))
check('colour_Lie_homomorphism',all(comm(rho_colour(x),rho_colour(z))==rho_colour(comm(x,z)) for x in g for z in g))
names=['nu','dc_r','dc_g','dc_b','u_r','u_g','u_b','ec','nuc','d_r','d_g','d_b','uc_r','uc_g','uc_b','e']
expected=[F(-1,2)]+[F(1,3)]*3+[F(1,6)]*3+[F(1),F(0)]+[F(1,6)]*3+[F(-2,3)]*3+[F(-1,2)]
check('all_16_hypercharges', [Y.get((i,i),F(0)) for i in range(16)]==expected)
doublets=[0,4,5,6,9,10,11,15]
PL=diag([int(i in doublets) for i in range(16)])
PS=add(eye(16),scale(PL,-1))
Pplus=diag([1]*8+[0]*8)
check('weak_crosses_Cl6_charge_sectors',bool(comm(Pplus,Tplus)))
check('four_weak_doublets',len(Tplus)==4)
# Families transform as anti-3 on the doublets and 3 on left-handed
# conjugates of right-handed singlets. This matches vectorlike family
# action on the physical L/R fields, rather than 16 identical chiral triplets.
def rho_family(x): return add(kron(scale(trans(x),-1),PL,16),kron(x,PS,16))
check('family_Lie_homomorphism',all(comm(rho_family(x),rho_family(z))==rho_family(comm(x,z)) for x in g for z in g))
check('family_commutes_SM',all(not comm(rho_family(x),kron(eye(3),t,16)) for x in g for t in [Q,Y,Tplus,Tminus,T3]+[rho_colour(z) for z in g]))
# Local anomaly checks in all-left-handed convention; T(fund)=1/2.
yq,yl,yu,yd,ye,yn=F(1,6),F(-1,2),F(-2,3),F(1,3),F(1),F(0)
anomalies={
 'SU3c_cubed':F(2-1-1),
 'SU3c_squared_Y':F(1,2)*(2*yq+yu+yd),
 'SU2L_squared_Y':F(1,2)*(3*yq+yl),
 'Y_cubed':6*yq**3+2*yl**3+3*yu**3+3*yd**3+ye**3+yn**3,
 'gravity_squared_Y':6*yq+2*yl+3*yu+3*yd+ye+yn,
 'SU3F_cubed':F(-8+8),
 'SU3F_squared_Y':F(1,2)*(6*yq+2*yl+3*yu+3*yd+ye+yn),
}
check('listed_local_anomalies',all(v==0 for v in anomalies.values()))
check('Witten_SU2_parity',3*4%2==0)

from itertools import combinations_with_replacement
ctx=globals().copy()
def blockdiag(blocks):
    ans={};offset=0
    for b,n in blocks:
        ans.update({(i+offset,j+offset):v for (i,j),v in b.items()});offset+=n
    return ans
def tr(a):return sum(v for (i,j),v in a.items() if i==j)
def trace_product(a,b):return sum(v*b.get((j,i),0) for (i,j),v in a.items())
g=ctx['g'];wp=E(0,1);wm=E(1,0);w3=diag([F(1,2),F(-1,2)])

# Independent direct sum of textbook SM irreps; basis is species,family,colour,weak.
species=[('Q',3,2,F(1,6),-1,[4,9,5,10,6,11]),
         ('L',1,2,F(-1,2),-1,[0,15]),
         ('uc',-3,1,F(-2,3),1,[12,13,14]),
         ('dc',-3,1,F(1,3),1,[1,2,3]),
         ('ec',1,1,F(1),1,[7]),('nuc',1,1,F(0),1,[8])]
new_to_old=[16*f+old for _,c,w,y,fs,states in species for f in range(3) for old in states]
P={(old,new):F(1) for new,old in enumerate(new_to_old)}
check('permutation_intertwiner_unitary',mul(trans(P),P)==eye(48))
def direct(kind,x=None):
    blocks=[]
    for name,c,w,y,fs,states in species:
        C=eye(abs(c));W=eye(w);Fm=eye(3)
        if kind=='colour':C=x if c==3 else scale(trans(x),-1) if c==-3 else {}
        elif kind=='weak':W=x if w==2 else {}
        elif kind=='family':Fm=x if fs==1 else scale(trans(x),-1)
        elif kind=='Y':Fm=scale(Fm,y)
        blocks.append((kron(kron(Fm,C,abs(c)),W,w),3*abs(c)*w))
    return blockdiag(blocks)
old_col=[kron(eye(3),ctx['rho_colour'](x),16) for x in g]
old_weak=[kron(eye(3),ctx[t],16) for t in ['Tplus','Tminus','T3']]
old_Y=kron(eye(3),ctx['Y'],16)
old_fam=[ctx['rho_family'](x) for x in g]
old=old_col+old_weak+[old_Y]+old_fam
new=[direct('colour',x) for x in g]+[direct('weak',x) for x in [wp,wm,w3]]+[direct('Y')]+[direct('family',x) for x in g]
check('all_20_generators_match_independent_irrep_construction',all(mul(trans(P),mul(a,P))==b for a,b in zip(old,new)))

def full_anomaly_check(gs):
    anti={(i,j):add(mul(gs[i],gs[j]),mul(gs[j],gs[i])) for i,j in combinations_with_replacement(range(len(gs)),2)}
    n=0;bad=[]
    for i,j,k in combinations_with_replacement(range(len(gs)),3):
        value=trace_product(gs[i],anti[j,k]);n+=1
        if value:bad.append((i,j,k,str(value)))
    return {'symmetric_generator_triples':n,'nonzero':bad,'linear_traces_zero':all(tr(a)==0 for a in gs)}
an=full_anomaly_check(new)
check('complete_local_anomaly_tensor_vanishes',not an['nonzero'] and an['linear_traces_zero'])

# Alternative weak action, on exactly the same 16 charge/colour states.
# The additional doublets are (ec,nuc) and (dc,uc), giving a vectorlike spectrum.
tp=ctx['Tplus'];mirror=add(E(7,8),*(E(1+c,12+c) for c in range(3)))
tv=add(tp,mirror);tmv=trans(tv);t3v=scale(comm(tv,tmv),F(1,2));yv=add(ctx['Q'],scale(t3v,-1))
check('alternative_SU2_algebra',comm(t3v,tv)==tv and comm(t3v,tmv)==scale(tmv,-1))
check('same_Q_alternative_weak_compatible',comm(ctx['Q'],tv)==tv and all(not comm(yv,t) for t in [tv,tmv,t3v]))
check('alternative_weak_commutes_colour',all(not comm(ctx['rho_colour'](x),t) for x in g for t in [tv,tmv,t3v,yv]))
an_v=full_anomaly_check([ctx['rho_colour'](x) for x in g]+[tv,tmv,t3v,yv])
check('alternative_vectorlike_local_anomalies_vanish',not an_v['nonzero'] and an_v['linear_traces_zero'])
check('alternative_vectorlike_Witten_even',len(tv)==8)
check('alternative_gauge_representation_inequivalent',len(tp)==4 and len(tv)==8)

# If S+ and S- are taken as the two simple summands of Cl7, left multiplication
# preserves each. The chosen weak action does not preserve that splitting.
check('weak_does_not_preserve_charge_sector_projector',bool(comm(ctx['Pplus'],tp)))


def tr(a):return sum((v for (i,j),v in a.items() if i==j),F(0))
def hs(a,b):return sum((v*b.get(ij,0) for ij,v in a.items()),F(0)) # rational real basis
def block(a,b,c):
    return add(a,{(i+9,j+9):v for (i,j),v in b.items()}, {(i+18,j+18):v for (i,j),v in c.items()})
I=eye(3);z={}
def rhoF(x):return block(kron(scale(trans(x),-1),I,3),z,kron(x,I,3))
def rhoC(x):return block(z,kron(x,I,3),kron(I,scale(trans(x),-1),3))
def rhoW(x):return block(kron(I,x,3),kron(I,scale(trans(x),-1),3),z)
def iotaA(x):return x.copy() # occupy the first 9x9 block of a 27x27 matrix
def phi(B,sgn):
    js=[E(0,2),E(1,2)] if sgn==1 else [E(2,1),scale(E(2,0),-1)]
    terms=[]
    for ba,j in zip(B,js):
        b0=tr(ba)/3
        b8=add(ba,scale(I,-b0))
        terms.extend([scale(rhoW(j),b0),iotaA(kron(b8,j,3))])
    return add(*terms)
basis=[]
for a in range(2):
    for i in range(3):
        for j in range(3):
            B=[{},{}];B[a]=E(i,j);basis.append(B)
g=ctx['g'];weak=[E(0,1),E(1,0),diag([F(1,2),F(-1,2),0])]
Yc=diag([F(1,6),F(1,6),F(-1,3)])
Qw=add(weak[2],Yc)
def actF(x,B):return [comm(scale(trans(x),-1),b) for b in B]
def actW(w,B):return [add(*(scale(B[b],w.get((a,b),0)) for b in range(2))) for a in range(2)]

def pieces(B, sg):
    ts = [E(0,2), E(1,2)] if sg == 1 else [E(2,1), scale(E(2,0),-1)]
    L78, L650s, L650o = [], [], []
    for b,t in zip(B,ts):
        b0 = tr(b)/3
        X = add(b,scale(I,-b0))
        L78.append(scale(rhoW(t),b0))
        L650s.append(scale(block(kron(I,t,3),kron(I,trans(t),3),z),b0))
        L650o.append(block(kron(X,t,3),z,z))
    return tuple(add(*v) for v in [L78,L650s,L650o])

def lift(B,sg,alpha):
    u,v,w = pieces(B,sg)
    return add(scale(u,alpha),scale(v,1-alpha),w)

adj_diag = [rhoF(x) for x in g]+[rhoC(x) for x in g]+[rhoW(x) for x in g]
for sg in [1,-1]:
    ps = [pieces(B,sg) for B in basis]
    p1 = [[sum((tr(x)*tr(y)/3 for x,y in zip(B,C)),F(0)) for C in basis] for B in basis]
    for channel,weight in [(0,2),(1,2),(2,1)]:
        check(f'channel_{channel}_gram_{sg}',all(
            hs(ps[i][channel],ps[j][channel]) == weight*(p1[i][j] if channel<2 else F(i==j)-p1[i][j])
            for i in range(18) for j in range(18)))
    check(f'pairwise_orthogonal_{sg}',all(hs(x[a],y[b])==0 for x in ps for y in ps for a in range(3) for b in range(a)))
    check(f'singlet_650_orthogonal_to_adjoint_diagonal_{sg}',all(hs(x[1],t)==0 for x in ps for t in adj_diag))
    # All remaining 54 E6 adjoint generators are off-diagonal between A,B,C.
    check(f'singlet_650_has_no_offdiagonal_blocks_{sg}',all(i//9==j//9 for x in ps for i,j in x[1]))
    check(f'singlet_650_traceless_{sg}',all(tr(x[1])==0 for x in ps))
    check(f'pure_78_map_recovered_{sg}',all(lift(B,sg,F(1))==phi(B,sg) for B in basis))
    for alpha in [F(0),F(1,2),F(1),F(2)]:
        imgs=[lift(B,sg,alpha) for B in basis]
        check(f'family_equivariance_{sg}_{alpha}',all(comm(rhoF(x),lift(B,sg,alpha))==lift(actF(x,B),sg,alpha) for x in g for B in basis))
        check(f'colour_singlet_{sg}_{alpha}',all(not comm(rhoC(x),m) for x in g for m in imgs))
        check(f'weak_equivariance_{sg}_{alpha}',all(comm(rhoW(w),lift(B,sg,alpha))==lift(actW(w,B),sg,alpha) for w in weak for B in basis))
        check(f'Y_equivariance_{sg}_{alpha}',all(comm(rhoW(Yc),m)==scale(m,F(sg,2)) for m in imgs))
        check(f'identical_A_readout_{sg}_{alpha}',all({(i,j):v for (i,j),v in m.items() if i<9 and j<9}=={(i,j):v for (i,j),v in phi(B,sg).items() if i<9 and j<9} for B,m in zip(basis,imgs)))
        check(f'general_lift_gram_{sg}_{alpha}',all(hs(imgs[i],imgs[j])==F(i==j)+(2*(alpha**2+(1-alpha)**2)-1)*p1[i][j] for i in range(18) for j in range(18)))
    check(f'A_only_is_isometry_{sg}',all(hs(lift(B,sg,F(1,2)),lift(C,sg,F(1,2)))==F(i==j) for i,B in enumerate(basis) for j,C in enumerate(basis)))



# Rebranch from the manuscript's correlated 27/78 convention, not a legacy table.
raw=[(8,1,1,1),(1,8,1,1),(1,1,8,1),(1,1,1,8),
     (1,3,3,3),(1,-3,-3,-3),
     (3,-3,1,3),(3,1,3,-3),(3,3,-3,1),
     (-3,3,1,-3),(-3,1,-3,3),(-3,-3,3,1)]
wbranch={1:[(1,0)],3:[(2,1),(1,-2)],-3:[(2,-1),(1,2)],8:[(3,0),(1,0),(2,3),(2,-3)]}
def dimension(r):
    result=1
    for x in r:result*=abs(x)
    return result
def conjugate(r):
    return tuple(-x if abs(x)==3 else x for x in r[:3])+(r[3],-r[4])
branched=Counter((a,b,c,w,q) for a,b,c,W in raw for w,q in wbranch[W])
matched_algebra=[(8,1,1,1,0),(1,8,1,1,0),(1,1,8,1,0),
 (1,1,1,3,0),(1,1,1,1,0),(1,1,1,2,3),(1,1,1,2,-3)]
matched_doublets=[(1,3,3,2,1),(3,-3,1,2,1)]
residual=[(1,3,3,1,-2),(3,3,-3,1,0),(3,-3,1,1,-2),(3,1,3,2,-1),(3,1,3,1,2)]
matched=matched_algebra+[x for t in matched_doublets for x in [t,conjugate(t)]]
residual_full=[x for t in residual for x in [t,conjugate(t)]]
check('entire_table_matches_independent_branching',Counter(matched+residual_full)==branched)
check('matched_dimension_104',sum(dimension(x[:4]) for x in matched)==104)
check('residual_dimension_144',sum(dimension(x[:4]) for x in residual_full)==144)
check('residual_dimensions',[2*dimension(x[:4]) for x in residual]==[18,54,18,36,18])
check('two_branch_208_288',2*sum(dimension(x[:4]) for x in matched+residual_full)==496)
check('geometric_nonsinglet_residual_252',2*sum(dimension(x[:4]) for x in residual_full if abs(x[0])!=1)==252)
# Centre phases in units pi/3: F=z, c=z, W=z; each cyclic 27 block is neutral.
check('trinification_diagonal_centre_on_27',all(v%6==0 for v in [-2+2,2-2,2-2]))
check('mixed_weak_embedding_is_zI',((3-1)%6,(2)%6)==(2,2))
check('physical_nuc_fails_trinification_quotient',2%6!=0)
check('selected_current_channels_descend',all((3-3*sg)%6==0 for sg in [1,-1]))
# Physical Standard-Model Z6, with integer hypercharge q=6Y.
# colour triality, weak parity, integer q for Q,uc,dc,L,ec,nuc.
check('SM_Z6_on_matter',all((2*c+3*w+q)%6==0 for c,w,q in
 [(1,1,1),(-1,0,-4),(-1,0,2),(0,1,-3),(0,0,6),(0,0,0)]))

# Explicit connecting-generator and adversarial representation checks.
# All 54 connecting generators are represented explicitly, not inferred from
# an off-diagonal support count. Indices here start at zero.
def epsilon(a,b,c):
    if len({a,b,c}) < 3: return 0
    return 1 if (a,b,c) in [(0,1,2),(1,2,0),(2,0,1)] else -1

def connecting_generator(p,q,r):
    ans={}
    for m,i in product(range(3),repeat=2):
        if epsilon(p,m,i): ans[3*i+r,18+3*m+q]=F(epsilon(p,m,i))
    for k,l in product(range(3),repeat=2):
        if epsilon(r,k,l): ans[9+3*q+l,3*p+k]=F(epsilon(r,k,l))
    for j,n in product(range(3),repeat=2):
        if epsilon(q,j,n): ans[18+3*p+n,9+3*j+r]=F(epsilon(q,j,n))
    return ans

indices=list(product(range(3),repeat=3))
X=[connecting_generator(*t) for t in indices]
Xdual=[trans(x) for x in X]
H=[rhoF(t) for t in g]+[rhoC(t) for t in g]+[rhoW(t) for t in g]
adjoint_basis=H+X+Xdual
def project_H(m):
    terms=[]
    for start in [0,8,16]:
        terms += [scale(t,hs(t,m)/6) for t in H[start:start+6]]
        u,v=H[start+6:start+8]
        a,b=hs(u,m),hs(v,m)
        terms += [scale(u,a/9+b/18),scale(v,a/18+b/9)]
    return add(*terms)
def project_connecting(m,basis):
    return add(*(scale(t,hs(t,m)/6) for t in basis))
check('explicit_54_connecting_generators_orthogonal',all(
    hs(x,y)==(6 if i==j else 0)
    for i,x in enumerate(X+Xdual) for j,y in enumerate(X+Xdual)))
check('connecting_orthogonal_to_subgroup',all(not hs(x,h) for x in X+Xdual for h in H))
check('subgroup_24_Gram_projection_identity',all(project_H(h)==h for h in H))
check('Z3_bracket_X_X_in_Xdual',all(
    comm(x,y)==project_connecting(comm(x,y),Xdual) for x in X for y in X))
check('Z3_bracket_Xdual_Xdual_in_X',all(
    comm(x,y)==project_connecting(comm(x,y),X) for x in Xdual for y in Xdual))
check('Z3_bracket_X_Xdual_in_H',all(comm(x,y)==project_H(comm(x,y)) for x in X for y in Xdual))
check('Z3_bracket_H_X_in_X',all(
    comm(h,x)==project_connecting(comm(h,x),X) for h in H for x in X))
check('Z3_bracket_H_Xdual_in_Xdual',all(
    comm(h,x)==project_connecting(comm(h,x),Xdual) for h in H for x in Xdual))
check('subgroup_closes_in_24',all(comm(h,k)==project_H(comm(h,k)) for h in H for k in H))
for slot,rho in enumerate([rhoF,rhoC,rhoW]):
    check(f'connecting_transforms_as_fundamental_in_slot_{slot}',all(
        comm(rho(t),x)==add(*(
            scale(connecting_generator(*(ijk[:slot]+(a,)+ijk[slot+1:])),t.get((a,ijk[slot]),0))
            for a in range(3)))
        for t in g for ijk,x in zip(indices,X)))
check('every_650_lift_piece_orthogonal_to_all_78_generators',all(
    not hs(piece,h) for sg in [1,-1] for B in basis
    for piece in pieces(B,sg)[1:] for h in adjoint_basis))

# Sparse exact row reduction of the joint commutator equations. The unknowns
# are coefficients in the complete 78-generator basis just constructed.
def sparse_rank(rows):
    pivots={}
    for row in rows:
        row=clean({(j,0):v for j,v in row.items()})
        row={j:v for (j,_),v in row.items()}
        while row:
            lead=min(row)
            value=row[lead]
            if lead not in pivots:
                pivots[lead]={j:v/value for j,v in row.items()}
                break
            for j,v in pivots[lead].items():
                row[j]=row.get(j,F(0))-value*v
                if not row[j]: row.pop(j,None)
    return len(pivots)
def commutator_nullity(test_generators):
    equations={}
    for k,t in enumerate(test_generators):
        for j,h in enumerate(adjoint_basis):
            for ij,v in comm(t,h).items():
                equations.setdefault((k,ij),{})[j]=v
    return len(adjoint_basis)-sparse_rank(equations.values())
fc_nullity=commutator_nullity(H[:16])
full_nullity=commutator_nullity(H[:16]+[rhoW(t) for t in weak])
check('family_colour_centralizer_dimension_8',fc_nullity==8)
check('family_colour_weak_centralizer_dimension_1',full_nullity==1)
qW=diag([1,1,-2])
check('comparison_Cartan_commutes_with_F_colour_weak',all(
    not comm(rhoW(qW),h) for h in H[:16]+[rhoW(t) for t in weak]))
q_quark=1
q_lepton=1
check('adjoint_quark_doublet_integral_Cartan_weight',all(
    comm(rhoW(qW),X[i])==scale(X[i],q_quark)
    for i,ijk in enumerate(indices) if ijk[2] in [0,1]))
check('comparison_lepton_doublet_integral_Cartan_weight',all(
    mul(rhoW(qW),E(3*f+w,3*f+w))==scale(E(3*f+w,3*f+w),q_lepton)
    for f in range(3) for w in [0,1]))
physical_Q_abs=abs(expected[4]); physical_L_abs=abs(expected[0])
check('no_common_Cartan_scale_for_selected_doublets',
    physical_Q_abs/abs(q_quark)!=physical_L_abs/abs(q_lepton))
check('quark_doublet_and_residual_A_share_connecting_module',
    sum(1 for t in indices if t[2] in [0,1])==18 and sum(1 for t in indices if t[2]==2)==9)

# A genuinely non-real alpha: use a pair of rational real matrices to retain
# exact arithmetic. alpha=1/3+2i/5, Im Phi = (2/5)(T-S) on the singlet.
a,b=F(1,3),F(2,5)
for sg in [1,-1]:
    rr=[lift(B,sg,a) for B in basis]
    ii=[scale(add(pieces(B,sg)[0],scale(pieces(B,sg)[1],-1)),b) for B in basis]
    coeff=2*(a*a+b*b+(1-a)*(1-a)+b*b)
    check(f'complex_alpha_Hermitian_Gram_{sg}',all(
        hs(rr[i],rr[j])+hs(ii[i],ii[j])==F(i==j)+(coeff-1)*sum(
            (tr(x)*tr(y)/3 for x,y in zip(B,C)),F(0))
        and hs(rr[i],ii[j])-hs(ii[i],rr[j])==0
        for i,B in enumerate(basis) for j,C in enumerate(basis)))
    check(f'complex_alpha_weighted_pullback_{sg}',all(
        2*(F(2)*(a*a+b*b)+F(3)*((1-a)*(1-a)+b*b))*sum(
            (tr(x)*tr(y)/3 for x,y in zip(B,C)),F(0))
        +F(3)*(F(i==j)-sum((tr(x)*tr(y)/3 for x,y in zip(B,C)),F(0)))
        ==F(2)*(a*a+b*b)*hs(pieces(B,sg)[0],pieces(C,sg)[0])
        +F(3)*((1-a)*(1-a)+b*b)*hs(pieces(B,sg)[1],pieces(C,sg)[1])
        +F(3)*hs(pieces(B,sg)[2],pieces(C,sg)[2])
        for i,B in enumerate(basis) for j,C in enumerate(basis)))
for alpha in [F(0),F(1,2),F(1),F(2)]:
    check(f'Hermitian_sign_pairing_{alpha}',all(
        trans(lift(B,1,alpha))==lift([trans(B[1]),scale(trans(B[0]),-1)],-1,alpha)
        for B in basis))
check('family_cubic_anomaly_without_nuc_is_nonzero',F(-6+3+3-2+1)==-1)
check('geometric_Hom_triplet_to_singlet_has_zero_dimension',
    sparse_rank([{j:t.get((i,j),F(0)) for j in range(3)} for t in g for i in range(3)])==3)

# Global groups: phases are measured in units of pi/3.
# (family triality, colour triality, weak parity, integer q=6Y).
matter_central_weights=[(-1,1,1,1),(1,-1,0,-4),(1,-1,0,2),
                       (-1,0,1,-3),(1,0,0,6),(1,0,0,0)]
comparison_central_weights=[(-1,0,1,1),(-1,0,0,-2),
                            (0,1,1,-1),(0,1,0,2),(1,-1,0,0)]
def centre_phases(element,reps):
    a,b,s,k=element
    return [(2*a*f+2*b*c+3*s*w+k*q)%6 for f,c,w,q in reps]
central_elements=list(product(range(3),range(3),range(2),range(6)))
matter_kernel=[e for e in central_elements if not any(centre_phases(e,matter_central_weights))]
V_kernel=[e for e in central_elements if not any(centre_phases(e,comparison_central_weights))]
End_kernel=[e for e in central_elements if len(set(centre_phases(e,comparison_central_weights)))==1]
def centre_power(e,n):return (n*e[0]%3,n*e[1]%3,n*e[2]%2,n*e[3]%6)
k_sm=(0,1,1,1)
k_e6=(1,1,1,5)
check('physical_central_kernel_exactly_SM_Z6',set(matter_kernel)=={centre_power(k_sm,n) for n in range(6)})
check('embedded_trinification_kernel_exactly_Z6',set(V_kernel)=={centre_power(k_e6,n) for n in range(6)})
check('physical_and_embedded_kernels_distinct',set(matter_kernel)!=set(V_kernel))
check('SM_kernel_scalar_on_entire_comparison_27',centre_phases(k_sm,comparison_central_weights)==[4]*5)
check('whole_End27_descends_to_physical_group',set(matter_kernel).issubset(End_kernel))
check('comparison_27_does_not_descend_to_physical_group',not set(matter_kernel).issubset(V_kernel))
check('End27_central_kernel_order_18',len(End_kernel)==18)
extra=(1,2,0,0)
check('additional_Z3_kernel_on_comparison_operators',centre_phases(extra,comparison_central_weights)==[4]*5 and extra not in matter_kernel)
check('current_global_phases_cancel_both_quotients',all(
    centre_phases(k,[(0,0,1,q)])==[0] for k in [k_sm,k_e6] for q in [3,-3]))

# Direct anomaly-tensor recomputation after removing the three nu^c entries.
# In the independent species-first basis they occupy the last three slots.
without_nuc=[{(i,j):v for (i,j),v in a.items() if i<45 and j<45} for a in new]
an_without_nuc=full_anomaly_check(without_nuc)
check('without_nuc_SM_anomaly_tensor_still_zero',all(i>=12 and j>=12 and k>=12 for i,j,k,value in an_without_nuc['nonzero']))
check('without_nuc_family_cubic_tensor_nonzero',bool(an_without_nuc['nonzero']))
check('without_nuc_all_linear_traces_zero',an_without_nuc['linear_traces_zero'])
check('without_nuc_family_squared_Y_still_zero',F(1,2)*(6*yq+2*yl+3*yu+3*yd+ye)==0)

# A Majorana coefficient M must be symmetric and obey t^T M+M t=0.
symmetric_basis=[E(i,i) for i in range(3)]+[add(E(i,j),E(j,i)) for i in range(3) for j in range(i+1,3)]
mass_equations={}
for ti,t in enumerate(g):
    for j,m in enumerate(symmetric_basis):
        for ij,v in add(mul(trans(t),m),mul(m,t)).items():
            mass_equations.setdefault((ti,ij),{})[j]=v
majorana_nullity=6-sparse_rank(mass_equations.values())
check('no_family_invariant_symmetric_Majorana_mass',majorana_nullity==0)
dirac_equations={}
for ti,t in enumerate(g):
    for j,m in enumerate([E(a,b) for a,b in product(range(3),repeat=2)]):
        for ij,v in comm(t,m).items():
            dirac_equations.setdefault((ti,ij),{})[j]=v
dirac_nullity=9-sparse_rank(dirac_equations.values())
check('family_invariant_Dirac_matrix_only_identity',dirac_nullity==1 and all(not comm(t,I) for t in g))

# Vectorial Dirac charges do not ensure mixed electroweak anomaly cancellation.
for xq,xl in [(F(1),F(1)),(F(1,3),F(-1)),(F(2),F(5))]:
    xcharges=[xq]*6+[-xq]*3+[-xq]*3+[xl]*2+[-xl,-xl]
    yy=[yq]*6+[yu]*3+[yd]*3+[yl]*2+[ye,yn]
    su2x=F(1,2)*(3*xq+xl)
    y2x=sum(y*y*x for y,x in zip(yy,xcharges))
    check(f'vectorial_X_electroweak_mixed_relation_{xq}_{xl}',y2x==-su2x and sum(x**3 for x in xcharges)==0 and sum(xcharges)==0)
check('vectorial_X_can_have_nonzero_weak_anomaly',F(1,2)*(3*1+1)==2)
global_groups={'physical_kernel_order':len(matter_kernel),
               'embedded_trinification_kernel_order':len(V_kernel),
               'End27_kernel_order':len(End_kernel),
               'additional_operator_kernel_order':len(End_kernel)//len(matter_kernel)}
mass_invariants={'symmetric_Majorana_nullity':majorana_nullity,'Dirac_commutant_dimension':dirac_nullity}

centralizers={'family_colour':fc_nullity,'family_colour_weak':full_nullity}
print(json.dumps({'passed':len(checks),'checks':checks,
 'scope':'Exact finite representation and channel checks; no microscopic emergence or physical spectrum calculation.',
 'centralizer_dimensions':centralizers, 'global_group_checks':global_groups, 'family_mass_invariants':mass_invariants, 'without_nuc_anomaly_tensor':an_without_nuc, 'local_anomaly_tensor':an,'vectorlike_counterexample_anomaly_tensor':an_v},indent=2))


==> anc/verification_results.json <==
{
  "passed": 160,
  "checks": {
    "CAR_0_0": true,
    "CAR_0_1": true,
    "CAR_0_2": true,
    "CAR_1_0": true,
    "CAR_1_1": true,
    "CAR_1_2": true,
    "CAR_2_0": true,
    "CAR_2_1": true,
    "CAR_2_2": true,
    "number_spectrum": true,
    "explicit_colour_triplets_and_antitriplets": true,
    "SU2_plus": true,
    "SU2_minus": true,
    "charge_raising": true,
    "Y_commutes_weak": true,
    "colour_commutes_electroweak": true,
    "colour_Lie_homomorphism": true,
    "all_16_hypercharges": true,
    "weak_crosses_Cl6_charge_sectors": true,
    "four_weak_doublets": true,
    "family_Lie_homomorphism": true,
    "family_commutes_SM": true,
    "listed_local_anomalies": true,
    "Witten_SU2_parity": true,
    "permutation_intertwiner_unitary": true,
    "all_20_generators_match_independent_irrep_construction": true,
    "complete_local_anomaly_tensor_vanishes": true,
    "alternative_SU2_algebra": true,
    "same_Q_alternative_weak_compatible": true,
    "alternative_weak_commutes_colour": true,
    "alternative_vectorlike_local_anomalies_vanish": true,
    "alternative_vectorlike_Witten_even": true,
    "alternative_gauge_representation_inequivalent": true,
    "weak_does_not_preserve_charge_sector_projector": true,
    "channel_0_gram_1": true,
    "channel_1_gram_1": true,
    "channel_2_gram_1": true,
    "pairwise_orthogonal_1": true,
    "singlet_650_orthogonal_to_adjoint_diagonal_1": true,
    "singlet_650_has_no_offdiagonal_blocks_1": true,
    "singlet_650_traceless_1": true,
    "pure_78_map_recovered_1": true,
    "family_equivariance_1_0": true,
    "colour_singlet_1_0": true,
    "weak_equivariance_1_0": true,
    "Y_equivariance_1_0": true,
    "identical_A_readout_1_0": true,
    "general_lift_gram_1_0": true,
    "family_equivariance_1_1/2": true,
    "colour_singlet_1_1/2": true,
    "weak_equivariance_1_1/2": true,
    "Y_equivariance_1_1/2": true,
    "identical_A_readout_1_1/2": true,
    "general_lift_gram_1_1/2": true,
    "family_equivariance_1_1": true,
    "colour_singlet_1_1": true,
    "weak_equivariance_1_1": true,
    "Y_equivariance_1_1": true,
    "identical_A_readout_1_1": true,
    "general_lift_gram_1_1": true,
    "family_equivariance_1_2": true,
    "colour_singlet_1_2": true,
    "weak_equivariance_1_2": true,
    "Y_equivariance_1_2": true,
    "identical_A_readout_1_2": true,
    "general_lift_gram_1_2": true,
    "A_only_is_isometry_1": true,
    "channel_0_gram_-1": true,
    "channel_1_gram_-1": true,
    "channel_2_gram_-1": true,
    "pairwise_orthogonal_-1": true,
    "singlet_650_orthogonal_to_adjoint_diagonal_-1": true,
    "singlet_650_has_no_offdiagonal_blocks_-1": true,
    "singlet_650_traceless_-1": true,
    "pure_78_map_recovered_-1": true,
    "family_equivariance_-1_0": true,
    "colour_singlet_-1_0": true,
    "weak_equivariance_-1_0": true,
    "Y_equivariance_-1_0": true,
    "identical_A_readout_-1_0": true,
    "general_lift_gram_-1_0": true,
    "family_equivariance_-1_1/2": true,
    "colour_singlet_-1_1/2": true,
    "weak_equivariance_-1_1/2": true,
    "Y_equivariance_-1_1/2": true,
    "identical_A_readout_-1_1/2": true,
    "general_lift_gram_-1_1/2": true,
    "family_equivariance_-1_1": true,
    "colour_singlet_-1_1": true,
    "weak_equivariance_-1_1": true,
    "Y_equivariance_-1_1": true,
    "identical_A_readout_-1_1": true,
    "general_lift_gram_-1_1": true,
    "family_equivariance_-1_2": true,
    "colour_singlet_-1_2": true,
    "weak_equivariance_-1_2": true,
    "Y_equivariance_-1_2": true,
    "identical_A_readout_-1_2": true,
    "general_lift_gram_-1_2": true,
    "A_only_is_isometry_-1": true,
    "entire_table_matches_independent_branching": true,
    "matched_dimension_104": true,
    "residual_dimension_144": true,
    "residual_dimensions": true,
    "two_branch_208_288": true,
    "geometric_nonsinglet_residual_252": true,
    "trinification_diagonal_centre_on_27": true,
    "mixed_weak_embedding_is_zI": true,
    "physical_nuc_fails_trinification_quotient": true,
    "selected_current_channels_descend": true,
    "SM_Z6_on_matter": true,
    "explicit_54_connecting_generators_orthogonal": true,
    "connecting_orthogonal_to_subgroup": true,
    "subgroup_24_Gram_projection_identity": true,
    "Z3_bracket_X_X_in_Xdual": true,
    "Z3_bracket_Xdual_Xdual_in_X": true,
    "Z3_bracket_X_Xdual_in_H": true,
    "Z3_bracket_H_X_in_X": true,
    "Z3_bracket_H_Xdual_in_Xdual": true,
    "subgroup_closes_in_24": true,
    "connecting_transforms_as_fundamental_in_slot_0": true,
    "connecting_transforms_as_fundamental_in_slot_1": true,
    "connecting_transforms_as_fundamental_in_slot_2": true,
    "every_650_lift_piece_orthogonal_to_all_78_generators": true,
    "family_colour_centralizer_dimension_8": true,
    "family_colour_weak_centralizer_dimension_1": true,
    "comparison_Cartan_commutes_with_F_colour_weak": true,
    "adjoint_quark_doublet_integral_Cartan_weight": true,
    "comparison_lepton_doublet_integral_Cartan_weight": true,
    "no_common_Cartan_scale_for_selected_doublets": true,
    "quark_doublet_and_residual_A_share_connecting_module": true,
    "complex_alpha_Hermitian_Gram_1": true,
    "complex_alpha_weighted_pullback_1": true,
    "complex_alpha_Hermitian_Gram_-1": true,
    "complex_alpha_weighted_pullback_-1": true,
    "Hermitian_sign_pairing_0": true,
    "Hermitian_sign_pairing_1/2": true,
    "Hermitian_sign_pairing_1": true,
    "Hermitian_sign_pairing_2": true,
    "family_cubic_anomaly_without_nuc_is_nonzero": true,
    "geometric_Hom_triplet_to_singlet_has_zero_dimension": true,
    "physical_central_kernel_exactly_SM_Z6": true,
    "embedded_trinification_kernel_exactly_Z6": true,
    "physical_and_embedded_kernels_distinct": true,
    "SM_kernel_scalar_on_entire_comparison_27": true,
    "whole_End27_descends_to_physical_group": true,
    "comparison_27_does_not_descend_to_physical_group": true,
    "End27_central_kernel_order_18": true,
    "additional_Z3_kernel_on_comparison_operators": true,
    "current_global_phases_cancel_both_quotients": true,
    "without_nuc_SM_anomaly_tensor_still_zero": true,
    "without_nuc_family_cubic_tensor_nonzero": true,
    "without_nuc_all_linear_traces_zero": true,
    "without_nuc_family_squared_Y_still_zero": true,
    "no_family_invariant_symmetric_Majorana_mass": true,
    "family_invariant_Dirac_matrix_only_identity": true,
    "vectorial_X_electroweak_mixed_relation_1_1": true,
    "vectorial_X_electroweak_mixed_relation_1/3_-1": true,
    "vectorial_X_electroweak_mixed_relation_2_5": true,
    "vectorial_X_can_have_nonzero_weak_anomaly": true
  },
  "scope": "Exact finite representation and channel checks; no microscopic emergence or physical spectrum calculation.",
  "centralizer_dimensions": {
    "family_colour": 8,
    "family_colour_weak": 1
  },
  "global_group_checks": {
    "physical_kernel_order": 6,
    "embedded_trinification_kernel_order": 6,
    "End27_kernel_order": 18,
    "additional_operator_kernel_order": 3
  },
  "family_mass_invariants": {
    "symmetric_Majorana_nullity": 0,
    "Dirac_commutant_dimension": 1
  },
  "without_nuc_anomaly_tensor": {
    "symmetric_generator_triples": 1540,
    "nonzero": [
      [
        12,
        14,
        19,
        "-1"
      ],
      [
        12,
        15,
        16,
        "-1"
      ],
      [
        13,
        14,
        17,
        "-1"
      ],
      [
        13,
        16,
        18,
        "-1"
      ],
      [
        13,
        16,
        19,
        "1"
      ],
      [
        15,
        17,
        18,
        "1"
      ],
      [
        18,
        18,
        19,
        "-2"
      ],
      [
        18,
        19,
        19,
        "2"
      ]
    ],
    "linear_traces_zero": true
  },
  "local_anomaly_tensor": {
    "symmetric_generator_triples": 1540,
    "nonzero": [],
    "linear_traces_zero": true
  },
  "vectorlike_counterexample_anomaly_tensor": {
    "symmetric_generator_triples": 364,
    "nonzero": [],
    "linear_traces_zero": true
  }
}

